Avoiding Ergodicity Problems in Lattice Discretizations of the Hubbard Model

The Hubbard model arises naturally when electron-electron interactions are added to the tight-binding descriptions of many condensed matter systems. For instance, the two-dimensional Hubbard model on the honeycomb lattice is central to the ab initio description of the electronic structure of carbon nanomaterials, such as graphene. Such low-dimensional Hubbard models are advantageously studied with Markov chain Monte Carlo methods, such as Hybrid Monte Carlo (HMC). HMC is the standard algorithm of the lattice gauge theory community, as it is well suited to theories of dynamical fermions. As HMC performs continuous, global updates of the lattice degrees of freedom, it provides superior scaling with system size relative to local updating methods. A potential drawback of HMC is its susceptibility to ergodicity problems due to so-called exceptional configurations, for which the fermion operator cannot be inverted. Recently, ergodicity problems were found in some formulations of HMC simulations of the Hubbard model. Here, we address this issue directly and clarify under what conditions ergodicity is maintained or violated in HMC simulations of the Hubbard model. We study different lattice formulations of the fermion operator and provide explicit, representative calculations for small systems, often comparing to exact results. We show that a fermion operator can be found which is both computationally convenient and free of ergodicity problems.

==> anc/README.md <==
# Animations of Eigenvalue Dances

These files supplement Figure 2 of "Avoiding Ergodicity Problems in Lattice
Discretizations of the Hubbard Model".
They show animations of the dance of eigenvalues of the fermion matrix `M[tau*phi]`,
where phi is a configuration that gives `f[phi] < 0` where applicable and
tau varies as indicated in the figure titles.

There are four files for the four different lattice formulations of the Hubbard model
considered in the paper.
Bases:
 - `alpha=0`: Spin basis
 - `alpha=1`: Particle/hole basis
Discretizations:
 - `exp`: Exponential discretization
 - `dia`: Diagonal discretization

File names reflect those four cases and are of the form `eigenvalues_<basis>.<discretization>.mp4`.

